Optimization Methods and Software for Federated Learning

Federated Learning (FL) is a novel, multidisciplinary Machine Learning paradigm where multiple clients, such as mobile devices, collaborate to solve machine learning problems. Initially introduced in Kone{\v{c}}n{\'y} et al. (2016a,b); McMahan et al. (2017), FL has gained further attention through its inclusion in the National AI Research and Development Strategic Plan (2023 Update) of the United States (Science and on Artificial Intelligence, 2023). The FL training process is inherently decentralized and often takes place in less controlled settings compared to data centers, posing unique challenges distinct from those in fully controlled environments. In this thesis, we identify five key challenges in Federated Learning and propose novel approaches to address them. These challenges arise from the heterogeneity of data and devices, communication issues, and privacy concerns for clients in FL training. Moreover, even well-established theoretical advances in FL require diverse forms of practical implementation to enhance their real-world applicability. Our contributions advance FL algorithms and systems, bridging theoretical advancements and practical implementations. More broadly, our work serves as a guide for researchers navigating the complexities of translating theoretical methods into efficient real-world implementations and software. Additionally, it offers insights into the reverse process of adapting practical implementation aspects back into theoretical algorithm design. This reverse process is particularly intriguing, as the practical perspective compels us to examine the underlying mechanics and flexibilities of algorithms more deeply, often uncovering new dimensions of the algorithms under study.

==> clean.sh <==
#!/usr/bin/env bash

rm *.out
rm *.bcf
rm *.log
rm *.xml
rm *.toc
rm *.aux
rm *.gz
rm *.bbl
rm *.blg
rm *.lof
rm *.lot
rm *.err
rm *.ist
rm *.glo
rm *.sbl
rm *.acn


==> script_embed_fonts.sh <==
#!/usr/bin/env bash

# embed_fonts.sh my.pdf

gs -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sOutputFile="embfonts_$1" -c ".setpdfwrite <</NeverEmbed [ ]>> setdistillerparams" -f "$1"


==> script_generate_pdf.sh <==
 #!/usr/bin/env bash

texfile=$1

echo "Convert: ${texfile} to PDF"
fbasename=${texfile%.*}
rm -f ${fbasename}.pdf

pdflatex -synctex=1 -interaction=nonstopmode ${texfile} > /dev/null
pdflatex -synctex=1 -interaction=nonstopmode ${texfile} > /dev/null

#rm -f ${fbasename}.out
#rm -f ${fbasename}.log
#rm -f ${fbasename}.aux  


==> script_split_pdf.sh <==
#!/usr/bin/env bash

# cmdline: split_pdf.sh 1-9 my.pdf

gs -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sOutputFile="pages_${2}_${1}" -sPageList="${2}" -f "${1}"

